A Complete Classification of a Reciprocal Degree-Five Quadrinomial Family over F_{q^2}

We classify a reciprocal degree-five quadrinomial family over the quadratic extension F_{q^2}, where q is an odd prime power. The family has four terms, coefficients in F_q, and a coefficient constraint that makes the induced rational function on the unit circle highly structured. The classification has two sharply different branches. When q is congruent to 1 modulo 4, infinite families occur and are governed by two quadratic-character conditions on the parameter b. When q is congruent to 3 modulo 4, a square-class obstruction converts the problem into a character-sum problem on a conic. A Weil-bound argument eliminates all large fields in this branch, and finite verification leaves only the sporadic fields q = 7, 19, 23. The result is a complete classification of the nondegenerate members of the family for all odd prime powers q.

==> anc/README.md <==
# \# Verification Files for Paper 1

# 

# Paper: \*\*A Complete Classification of a Reciprocal Degree-Five Quadrinomial Family over F\_{q^2}\*\*

# 

# \## Files

# 

# \- `verify\_quadrinomial\_family.py` — Python verification script for the finite computations used in the appendix.

# \- `verification\_output.txt` — complete output from running the script.

# \- `README.md` — this file.

# 

# \## What the script checks

# 

# The script performs an exhaustive finite-field verification over the finite ranges used in the proof:

# 

# 1\. All odd prime powers `q <= 289` with `q ≡ 1 (mod 4)`.

# 2\. All odd prime powers `q <= 500` with `q ≡ 3 (mod 4)`.

# 3\. Unit-circle bijectivity separately from the full-field condition `gcd(5, q-1)=1`.

# 4\. The sporadic full-field survivors:

# &#x20;  - `q=7`, `b=2,3,4,5`

# &#x20;  - `q=19`, `b=2,4,5,7`

# &#x20;  - `q=23`, `b=7,16`

# 

# The output terminates with:

# 

# ```text

# ALL CHECKS PASSED



==> anc/verification_output.txt <==
########################################################################
# PURE PYTHON VERIFICATION: DEGREE-FIVE QUADRINOMIAL FAMILY
########################################################################
========================================================================
CHECK q ≡ 1 mod 4, q <= 289
========================================================================
q values: [5, 9, 13, 17, 25, 29, 37, 41, 49, 53, 61, 73, 81, 89, 97, 101, 109, 113, 121, 125, 137, 149, 157, 169, 173, 181, 193, 197, 229, 233, 241, 257, 269, 277, 281, 289]
q=  5 char= 5 gcd(5,q-1)=1 unit_count=1 full_count=1 OK=True
   characteristic 5 full b values: [2]
q=  9 char= 3 gcd(5,q-1)=1 unit_count=2 full_count=2 OK=True
q= 13 char=13 gcd(5,q-1)=1 unit_count=2 full_count=2 OK=True
q= 17 char=17 gcd(5,q-1)=1 unit_count=2 full_count=2 OK=True
q= 25 char= 5 gcd(5,q-1)=1 unit_count=1 full_count=1 OK=True
   characteristic 5 full b values: ['(3, 0)']
q= 29 char=29 gcd(5,q-1)=1 unit_count=2 full_count=2 OK=True
q= 37 char=37 gcd(5,q-1)=1 unit_count=2 full_count=2 OK=True
q= 41 char=41 gcd(5,q-1)=5 unit_count=2 full_count=0 OK=True
   unit-circle solutions exist but full field killed by gcd: [19, 24]
q= 49 char= 7 gcd(5,q-1)=1 unit_count=2 full_count=2 OK=True
q= 53 char=53 gcd(5,q-1)=1 unit_count=2 full_count=2 OK=True
q= 61 char=61 gcd(5,q-1)=5 unit_count=2 full_count=0 OK=True
   unit-circle solutions exist but full field killed by gcd: [23, 40]
q= 73 char=73 gcd(5,q-1)=1 unit_count=2 full_count=2 OK=True
q= 81 char= 3 gcd(5,q-1)=5 unit_count=2 full_count=0 OK=True
   unit-circle solutions exist but full field killed by gcd: ['(2, 1, 2, 2)', '(2, 2, 1, 1)']
q= 89 char=89 gcd(5,q-1)=1 unit_count=2 full_count=2 OK=True
q= 97 char=97 gcd(5,q-1)=1 unit_count=2 full_count=2 OK=True
q=101 char=101 gcd(5,q-1)=5 unit_count=2 full_count=0 OK=True
   unit-circle solutions exist but full field killed by gcd: [19, 80]
q=109 char=109 gcd(5,q-1)=1 unit_count=2 full_count=2 OK=True
q=113 char=113 gcd(5,q-1)=1 unit_count=2 full_count=2 OK=True
q=121 char=11 gcd(5,q-1)=5 unit_count=2 full_count=0 OK=True
   unit-circle solutions exist but full field killed by gcd: ['(10, 2)', '(10, 9)']
q=125 char= 5 gcd(5,q-1)=1 unit_count=1 full_count=1 OK=True
   characteristic 5 full b values: ['(2, 0, 0)']
q=137 char=137 gcd(5,q-1)=1 unit_count=2 full_count=2 OK=True
q=149 char=149 gcd(5,q-1)=1 unit_count=2 full_count=2 OK=True
q=157 char=157 gcd(5,q-1)=1 unit_count=2 full_count=2 OK=True
q=169 char=13 gcd(5,q-1)=1 unit_count=2 full_count=2 OK=True
q=173 char=173 gcd(5,q-1)=1 unit_count=2 full_count=2 OK=True
q=181 char=181 gcd(5,q-1)=5 unit_count=2 full_count=0 OK=True
   unit-circle solutions exist but full field killed by gcd: [37, 142]
q=193 char=193 gcd(5,q-1)=1 unit_count=2 full_count=2 OK=True
q=197 char=197 gcd(5,q-1)=1 unit_count=2 full_count=2 OK=True
q=229 char=229 gcd(5,q-1)=1 unit_count=2 full_count=2 OK=True
q=233 char=233 gcd(5,q-1)=1 unit_count=2 full_count=2 OK=True
q=241 char=241 gcd(5,q-1)=5 unit_count=2 full_count=0 OK=True
   unit-circle solutions exist but full field killed by gcd: [114, 129]
q=257 char=257 gcd(5,q-1)=1 unit_count=2 full_count=2 OK=True
q=269 char=269 gcd(5,q-1)=1 unit_count=2 full_count=2 OK=True
q=277 char=277 gcd(5,q-1)=1 unit_count=2 full_count=2 OK=True
q=281 char=281 gcd(5,q-1)=5 unit_count=2 full_count=0 OK=True
   unit-circle solutions exist but full field killed by gcd: [107, 176]
q=289 char=17 gcd(5,q-1)=1 unit_count=2 full_count=2 OK=True
q1 mismatches: []
========================================================================
CHECK q ≡ 3 mod 4, q <= 500
========================================================================
q values: [3, 7, 11, 19, 23, 27, 31, 43, 47, 59, 67, 71, 79, 83, 103, 107, 127, 131, 139, 151, 163, 167, 179, 191, 199, 211, 223, 227, 239, 243, 251, 263, 271, 283, 307, 311, 331, 343, 347, 359, 367, 379, 383, 419, 431, 439, 443, 463, 467, 479, 487, 491, 499]
q=  3 char= 3 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q=  7 char= 7 deg=1 gcd(5,q-1)=1 zero_strict_count=4 OK=True
   zero strict b values: [2, 3, 4, 5]
   expected: [2, 3, 4, 5]
      b=2: all_mu=True all_full=True any_full=True full_behavior_ok=True
      b=3: all_mu=True all_full=True any_full=True full_behavior_ok=True
      b=4: all_mu=True all_full=True any_full=True full_behavior_ok=True
      b=5: all_mu=True all_full=True any_full=True full_behavior_ok=True
   direct unit good: [2, 3, 4, 5] expected: [2, 3, 4, 5]
   direct full good: [2, 3, 4, 5] expected: [2, 3, 4, 5]
q= 11 char=11 deg=1 gcd(5,q-1)=5 zero_strict_count=5 OK=True
   zero strict b values: [2, 4, 5, 7, 8]
   expected: [2, 4, 5, 7, 8]
      b=2: all_mu=True all_full=False any_full=False full_behavior_ok=True
      b=4: all_mu=True all_full=False any_full=False full_behavior_ok=True
      b=5: all_mu=True all_full=False any_full=False full_behavior_ok=True
      b=7: all_mu=True all_full=False any_full=False full_behavior_ok=True
      b=8: all_mu=True all_full=False any_full=False full_behavior_ok=True
   direct unit good: [2, 4, 5, 7, 8] expected: [2, 4, 5, 7, 8]
   direct full good: [] expected: []
q= 19 char=19 deg=1 gcd(5,q-1)=1 zero_strict_count=4 OK=True
   zero strict b values: [2, 4, 5, 7]
   expected: [2, 4, 5, 7]
      b=2: all_mu=True all_full=True any_full=True full_behavior_ok=True
      b=4: all_mu=True all_full=True any_full=True full_behavior_ok=True
      b=5: all_mu=True all_full=True any_full=True full_behavior_ok=True
      b=7: all_mu=True all_full=True any_full=True full_behavior_ok=True
   direct unit good: [2, 4, 5, 7] expected: [2, 4, 5, 7]
   direct full good: [2, 4, 5, 7] expected: [2, 4, 5, 7]
q= 23 char=23 deg=1 gcd(5,q-1)=1 zero_strict_count=2 OK=True
   zero strict b values: [7, 16]
   expected: [7, 16]
      b=7: all_mu=True all_full=True any_full=True full_behavior_ok=True
      b=16: all_mu=True all_full=True any_full=True full_behavior_ok=True
   direct unit good: [7, 16] expected: [7, 16]
   direct full good: [7, 16] expected: [7, 16]
q= 27 char= 3 deg=3 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q= 31 char=31 deg=1 gcd(5,q-1)=5 zero_strict_count=0 OK=True
q= 43 char=43 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q= 47 char=47 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q= 59 char=59 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q= 67 char=67 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q= 71 char=71 deg=1 gcd(5,q-1)=5 zero_strict_count=0 OK=True
q= 79 char=79 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q= 83 char=83 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q=103 char=103 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q=107 char=107 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q=127 char=127 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q=131 char=131 deg=1 gcd(5,q-1)=5 zero_strict_count=0 OK=True
q=139 char=139 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q=151 char=151 deg=1 gcd(5,q-1)=5 zero_strict_count=0 OK=True
q=163 char=163 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q=167 char=167 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q=179 char=179 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q=191 char=191 deg=1 gcd(5,q-1)=5 zero_strict_count=0 OK=True
q=199 char=199 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q=211 char=211 deg=1 gcd(5,q-1)=5 zero_strict_count=0 OK=True
q=223 char=223 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q=227 char=227 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q=239 char=239 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q=243 char= 3 deg=5 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q=251 char=251 deg=1 gcd(5,q-1)=5 zero_strict_count=0 OK=True
q=263 char=263 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q=271 char=271 deg=1 gcd(5,q-1)=5 zero_strict_count=0 OK=True
q=283 char=283 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q=307 char=307 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q=311 char=311 deg=1 gcd(5,q-1)=5 zero_strict_count=0 OK=True
q=331 char=331 deg=1 gcd(5,q-1)=5 zero_strict_count=0 OK=True
q=343 char= 7 deg=3 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q=347 char=347 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q=359 char=359 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q=367 char=367 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q=379 char=379 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q=383 char=383 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q=419 char=419 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q=431 char=431 deg=1 gcd(5,q-1)=5 zero_strict_count=0 OK=True
q=439 char=439 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q=443 char=443 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q=463 char=463 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q=467 char=467 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q=479 char=479 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q=487 char=487 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q=491 char=491 deg=1 gcd(5,q-1)=5 zero_strict_count=0 OK=True
q=499 char=499 deg=1 gcd(5,q-1)=1 zero_strict_count=0 OK=True
q3 strict mismatches: []
q3 direct mismatches: []
========================================================================
COUNT REPORT q ≡ 1 mod 4 FULL-FIELD b VALUES
========================================================================
q=  5 char= 5 valid_b_count=1 family_count_incl_a0=3 genuine_quad_count=2 b=[2]
q=  9 char= 3 valid_b_count=2 family_count_incl_a0=14 genuine_quad_count=12 b=['(1, 1)', '(1, 2)']
q= 13 char=13 valid_b_count=2 family_count_incl_a0=22 genuine_quad_count=20 b=[9, 11]
q= 17 char=17 valid_b_count=2 family_count_incl_a0=30 genuine_quad_count=28 b=[8, 10]
q= 25 char= 5 valid_b_count=1 family_count_incl_a0=23 genuine_quad_count=22 b=['(3, 0)']
q= 29 char=29 valid_b_count=2 family_count_incl_a0=54 genuine_quad_count=52 b=[4, 23]
q= 37 char=37 valid_b_count=2 family_count_incl_a0=70 genuine_quad_count=68 b=[11, 13]
q= 49 char= 7 valid_b_count=2 family_count_incl_a0=94 genuine_quad_count=92 b=['(1, 2)', '(1, 5)']
q= 53 char=53 valid_b_count=2 family_count_incl_a0=102 genuine_quad_count=100 b=[6, 8]
q= 73 char=73 valid_b_count=2 family_count_incl_a0=142 genuine_quad_count=140 b=[18, 20]
q= 89 char=89 valid_b_count=2 family_count_incl_a0=174 genuine_quad_count=172 b=[20, 67]
q= 97 char=97 valid_b_count=2 family_count_incl_a0=190 genuine_quad_count=188 b=[43, 45]
q=109 char=109 valid_b_count=2 family_count_incl_a0=214 genuine_quad_count=212 b=[44, 67]
q=113 char=113 valid_b_count=2 family_count_incl_a0=222 genuine_quad_count=220 b=[82, 84]
q=125 char= 5 valid_b_count=1 family_count_incl_a0=123 genuine_quad_count=122 b=['(2, 0, 0)']
q=137 char=137 valid_b_count=2 family_count_incl_a0=270 genuine_quad_count=268 b=[73, 75]
q=149 char=149 valid_b_count=2 family_count_incl_a0=294 genuine_quad_count=292 b=[62, 89]
q=157 char=157 valid_b_count=2 family_count_incl_a0=310 genuine_quad_count=308 b=[100, 102]
q=169 char=13 valid_b_count=2 family_count_incl_a0=334 genuine_quad_count=332 b=['(2, 0)', '(9, 0)']
q=173 char=173 valid_b_count=2 family_count_incl_a0=342 genuine_quad_count=340 b=[159, 161]
q=193 char=193 valid_b_count=2 family_count_incl_a0=382 genuine_quad_count=380 b=[161, 163]
q=197 char=197 valid_b_count=2 family_count_incl_a0=390 genuine_quad_count=388 b=[168, 170]
q=229 char=229 valid_b_count=2 family_count_incl_a0=454 genuine_quad_count=452 b=[14, 213]
q=233 char=233 valid_b_count=2 family_count_incl_a0=462 genuine_quad_count=460 b=[177, 179]
q=257 char=257 valid_b_count=2 family_count_incl_a0=510 genuine_quad_count=508 b=[31, 33]
q=269 char=269 valid_b_count=2 family_count_incl_a0=534 genuine_quad_count=532 b=[106, 165]
q=277 char=277 valid_b_count=2 family_count_incl_a0=550 genuine_quad_count=548 b=[156, 158]
q=289 char=17 valid_b_count=2 family_count_incl_a0=574 genuine_quad_count=572 b=['(7, 0)', '(8, 0)']
########################################################################
# ALL CHECKS PASSED
########################################################################
Summary:
  q ≡ 1 mod 4 branch checked for all odd prime powers q <= 289.
  q ≡ 3 mod 4 branch checked for all odd prime powers q <= 500.
  Unit-circle and full-field conditions were separated.
  Full-field q ≡ 3 mod 4 sporadic survivors:
    q=7:  b=2,3,4,5
    q=19: b=2,4,5,7
    q=23: b=7,16
  q=11 unit-circle candidates are killed by gcd(5,q-1) != 1.


==> anc/verify_quadrinomial_family.py <==
# Pure Python verification for the degree-five quadrinomial family.
# No Sage required.
# This implements finite fields GF(p^n) for the small prime powers needed.

from math import gcd, isqrt
from functools import lru_cache

# ------------------------------------------------------------
# Basic integer utilities
# ------------------------------------------------------------

def is_prime(n):
    if n < 2:
        return False
    if n % 2 == 0:
        return n == 2
    d = 3
    while d * d <= n:
        if n % d == 0:
            return False
        d += 2
    return True


def primes_upto(N):
    return [n for n in range(2, N+1) if is_prime(n)]


def odd_prime_powers_upto(N):
    vals = set()
    for p in primes_upto(N):
        if p == 2:
            continue
        q = p
        while q <= N:
            vals.add(q)
            q *= p
    return sorted(vals)


def factor_prime_power(q):
    for p in primes_upto(q):
        if q % p == 0:
            n = 0
            t = q
            while t % p == 0:
                t //= p
                n += 1
            if t == 1:
                return p, n
    raise ValueError(f"not a prime power: {q}")

# ------------------------------------------------------------
# Polynomial arithmetic over F_p for finding irreducibles
# coefficients little-endian
# ------------------------------------------------------------

def poly_trim(a):
    a = a[:]
    while len(a) > 1 and a[-1] == 0:
        a.pop()
    return a


def poly_add(a, b, p):
    n = max(len(a), len(b))
    c = [0]*n
    for i in range(n):
        c[i] = ((a[i] if i < len(a) else 0) + (b[i] if i < len(b) else 0)) % p
    return poly_trim(c)


def poly_sub(a, b, p):
    n = max(len(a), len(b))
    c = [0]*n
    for i in range(n):
        c[i] = ((a[i] if i < len(a) else 0) - (b[i] if i < len(b) else 0)) % p
    return poly_trim(c)


def poly_mul(a, b, p):
    c = [0]*(len(a)+len(b)-1)
    for i, ai in enumerate(a):
        if ai:
            for j, bj in enumerate(b):
                if bj:
                    c[i+j] = (c[i+j] + ai*bj) % p
    return poly_trim(c)


def poly_divmod(a, b, p):
    a = poly_trim([x % p for x in a])
    b = poly_trim([x % p for x in b])
    if b == [0]:
        raise ZeroDivisionError
    if len(a) < len(b):
        return [0], a
    q = [0]*(len(a)-len(b)+1)
    r = a[:]
    inv_lc = pow(b[-1], -1, p)
    while len(r) >= len(b) and r != [0]:
        coeff = r[-1] * inv_lc % p
        shift = len(r) - len(b)
        q[shift] = coeff
        for i in range(len(b)):
            r[shift+i] = (r[shift+i] - coeff*b[i]) % p
        r = poly_trim(r)
    return poly_trim(q), r


def poly_mod(a, m, p):
    return poly_divmod(a, m, p)[1]


def poly_gcd(a, b, p):
    a = poly_trim([x % p for x in a])
    b = poly_trim([x % p for x in b])
    while b != [0]:
        _, r = poly_divmod(a, b, p)
        a, b = b, r
    inv = pow(a[-1], -1, p)
    return [(x*inv) % p for x in a]


def poly_pow_mod(base, exp, mod_poly, p):
    result = [1]
    base = poly_mod(base, mod_poly, p)
    while exp:
        if exp & 1:
            result = poly_mod(poly_mul(result, base, p), mod_poly, p)
        base = poly_mod(poly_mul(base, base, p), mod_poly, p)
        exp >>= 1
    return result


def is_irreducible(poly, p):
    poly = poly_trim(poly)
    n = len(poly) - 1
    if n <= 0 or poly[-1] % p != 1:
        return False
    x = [0, 1]
    # x^(p^n) = x mod poly
    if poly_sub(poly_pow_mod(x, p**n, poly, p), x, p) != [0]:
        return False
    # gcd(poly, x^(p^i)-x)=1 for i<=n/2
    for i in range(1, n//2 + 1):
        xp = poly_pow_mod(x, p**i, poly, p)
        g = poly_gcd(poly, poly_sub(xp, x, p), p)
        if len(g) > 1:
            return False
    return True


@lru_cache(None)
def find_irreducible(p, n):
    if n == 1:
        return (0, 1)  # x, not used for prime field reductions
    # Search monic degree n: c0 + c1 x + ... + c_{n-1} x^{n-1} + x^n
    # Prefer nonzero constant to avoid x factor.
    total = p**n
    for idx in range(total):
        coeffs = []
        t = idx
        for _ in range(n):
            coeffs.append(t % p)
            t //= p
        if coeffs[0] == 0:
            continue
        poly = coeffs + [1]
        if is_irreducible(poly, p):
            return tuple(poly)
    raise RuntimeError(f"No irreducible found for p={p}, n={n}")

# ------------------------------------------------------------
# Finite field class GF(p^n), elements are integers 0..q-1
# ------------------------------------------------------------

FIELD_CACHE = {}

def get_field(q):
    if q not in FIELD_CACHE:
        FIELD_CACHE[q] = FiniteField(q)
    return FIELD_CACHE[q]

class FiniteField:
    def __init__(self, q):
        self.q = q
        self.p, self.n = factor_prime_power(q)
        self.mod_poly = list(find_irreducible(self.p, self.n))
        self.elements = list(range(q))
        self.zero = 0
        self.one = 1
        self._build_tables()

    def coeffs(self, a):
        c = []
        t = int(a)
        for _ in range(self.n):
            c.append(t % self.p)
            t //= self.p
        return c

    def encode(self, coeffs):
        val = 0
        mult = 1
        for i in range(self.n):
            val += (coeffs[i] % self.p) * mult
            mult *= self.p
        return val

    def _add_raw(self, a, b):
        ca = self.coeffs(a)
        cb = self.coeffs(b)
        return self.encode([(ca[i] + cb[i]) % self.p for i in range(self.n)])

    def _neg_raw(self, a):
        ca = self.coeffs(a)
        return self.encode([(-ca[i]) % self.p for i in range(self.n)])

    def _mul_raw(self, a, b):
        if self.n == 1:
            return (a * b) % self.p
        ca = self.coeffs(a)
        cb = self.coeffs(b)
        prod = [0]*(2*self.n - 1)
        for i in range(self.n):
            ai = ca[i]
            if ai:
                for j in range(self.n):
                    bj = cb[j]
                    if bj:
                        prod[i+j] = (prod[i+j] + ai*bj) % self.p
        # reduce by monic mod_poly degree n: x^n = -sum m_i x^i
        for k in range(len(prod)-1, self.n-1, -1):
            coeff = prod[k] % self.p
            if coeff:
                for i in range(self.n):
                    prod[k-self.n+i] = (prod[k-self.n+i] - coeff*self.mod_poly[i]) % self.p
        return self.encode(prod[:self.n])

    def _build_tables(self):
        q = self.q
        self.add_table = [[0]*q for _ in range(q)]
        self.mul_table = [[0]*q for _ in range(q)]
        self.neg_table = [0]*q
        for a in range(q):
            self.neg_table[a] = self._neg_raw(a)
        for a in range(q):
            for b in range(q):
                self.add_table[a][b] = self._add_raw(a, b)
                self.mul_table[a][b] = self._mul_raw(a, b)
        self.sub_table = [[self.add_table[a][self.neg_table[b]] for b in range(q)] for a in range(q)]
        self.inv_table = [None]*q
        self.inv_table[0] = None
        for a in range(1, q):
            # a^(q-2)
            self.inv_table[a] = self.pow(a, q-2)
        self.square_set = set(self.mul(a, a) for a in range(q))
        self.chi_table = [0]*q
        for a in range(q):
            if a == 0:
                self.chi_table[a] = 0
            elif a in self.square_set:
                self.chi_table[a] = 1
            else:
                self.chi_table[a] = -1
        self.sqrt_table = {}
        for a in range(q):
            y = self.mul(a, a)
            self.sqrt_table.setdefault(y, []).append(a)

    def add(self, a, b): return self.add_table[a][b]
    def neg(self, a): return self.neg_table[a]
    def sub(self, a, b): return self.sub_table[a][b]
    def mul(self, a, b): return self.mul_table[a][b]
    def inv(self, a):
        if a == 0: raise ZeroDivisionError
        return self.inv_table[a]
    def div(self, a, b): return self.mul(a, self.inv(b))
    def pow(self, a, e):
        if e < 0:
            return self.pow(self.inv(a), -e)
        result = 1
        base = a
        while e:
            if e & 1:
                result = self._mul_raw(result, base) if not hasattr(self, 'mul_table') else self.mul(result, base)
            base = self._mul_raw(base, base) if not hasattr(self, 'mul_table') else self.mul(base, base)
            e >>= 1
        return result
    def chi(self, a): return self.chi_table[a]
    def sqrt_list(self, a): return self.sqrt_table.get(a, [])
    def const(self, k):
        return k % self.p  # base field prime subfield element, encoded constant
    def fmt(self, a):
        if self.n == 1:
            return str(a)
        return str(tuple(self.coeffs(a)))
    def int_if_prime(self, a):
        assert self.n == 1
        return a

# ------------------------------------------------------------
# Field expression helpers
# ------------------------------------------------------------

def fadd(F, *args):
    s = 0
    for a in args:
        s = F.add(s, a)
    return s

def fsub(F, a, b): return F.sub(a, b)
def fmul(F, *args):
    r = 1
    for a in args:
        r = F.mul(r, a)
    return r

def fneg(F, a): return F.neg(a)
def fdiv(F, a, b): return F.div(a, b)
def fpow(F, a, e): return F.pow(a, e)

def val_A(F, b, V):
    one = 1; two = F.const(2)
    term1 = F.mul(V, V)
    term2 = F.mul(F.sub(one, F.mul(b,b)), V)
    bm1 = F.sub(b, one)
    return F.sub(F.add(term1, term2), F.mul(bm1, bm1))

def val_B(F, b, V):
    one = 1
    term1 = F.mul(V, V)
    term2 = F.mul(F.sub(one, F.mul(b,b)), V)
    bp1 = F.add(b, one)
    return F.sub(F.add(term1, term2), F.mul(bp1, bp1))

def val_C(F, V):
    return F.sub(F.mul(V, V), F.const(4))

def val_Phi(F, b, V):
    one = 1
    term = F.sub(F.add(F.mul(V,V), F.mul(F.sub(one, F.mul(b,b)), V)), F.add(one, F.mul(b,b)))
    return F.neg(F.div(term, b))

# ------------------------------------------------------------
# q ≡ 1 mod 4 branch checks
# ------------------------------------------------------------

def nondegenerate_b_values(F):
    one = 1
    minus_one = F.neg(one)
    return [b for b in F.elements if b != 0 and b != one and b != minus_one]

def theorem_unit_good_b_q1(F):
    good = set()
    for b in nondegenerate_b_values(F):
        b2 = F.mul(b,b)
        cond1_poly = F.add(F.add(b2, F.mul(F.const(2), b)), F.const(5))
        cond2_poly = F.add(F.sub(b2, F.mul(F.const(2), b)), F.const(5))
        if cond1_poly == 0 and F.chi(b) == 1:
            good.add(b)
        if cond2_poly == 0 and F.chi(b) == -1:
            good.add(b)
    return good

def trace_unit_good_b_q1(F):
    good = set()
    two = F.const(2)
    for b in nondegenerate_b_values(F):
        ok = True
        for V in F.elements:
            if V == two:
                continue
            if F.chi(val_C(F,V)) == 1:
                continue
            U = val_Phi(F,b,V)
            Uplus2 = F.add(U,two)
            Uminus2 = F.sub(U,two)
            if F.chi(Uplus2) != -1 and F.chi(Uminus2) != 1:
                ok = False
                break
        if ok:
            good.add(b)
    return good

def full_good_from_unit(q, unit):
    if gcd(5, q-1) != 1:
        return set()
    return set(unit)

# ------------------------------------------------------------
# q ≡ 3 mod 4 branch strict conic count
# ------------------------------------------------------------

def strict_conic_count_q3(F,b,stop_after_one=True):
    count = 0
    two = F.const(2)
    four = F.const(4)
    for V in F.elements:
        B = val_B(F,b,V)
        rhs = F.neg(F.div(B,b))
        roots = F.sqrt_list(rhs)
        if not roots:
            continue
        for T in roots:
            f1 = F.sub(F.mul(V,V), four)
            f2 = F.sub(F.mul(T,T), four)
            f3 = F.mul(F.add(V,two), F.add(T,two))
            if F.chi(f1) == -1 and F.chi(f2) == -1 and F.chi(f3) == 1:
                count += 1
                if stop_after_one:
                    return 1
    return count

def zero_strict_b_values_q3(F):
    zeros=[]
    for b in nondegenerate_b_values(F):
        if strict_conic_count_q3(F,b,stop_after_one=True)==0:
            zeros.append(b)
    return zeros

# ------------------------------------------------------------
# Direct checks for prime q candidates using GF(q^2)
# ------------------------------------------------------------

def embed_prime_int_in_extension(E, k):
    return E.const(k)

def direct_mu_permutation_prime(q,b_int,a_int):
    E = get_field(q*q)
    a = E.const(a_int)
    b = E.const(b_int)
    c = E.div(a,b)
    mu=[]
    for z in E.elements:
        if z != 0 and E.pow(z,q+1)==1:
            mu.append(z)
    if len(mu)!=q+1:
        raise RuntimeError((q,len(mu)))
    imgs=[]
    for z in mu:
        z2 = E.mul(z,z)
        z4 = E.mul(z2,z2)
        z5 = E.mul(z4,z)
        den = E.add(E.add(1, E.mul(a,z)), E.add(E.mul(b,z4), E.mul(c,z5)))
        if den == 0:
            return False
        num = E.add(E.add(z5, E.mul(a,z4)), E.add(E.mul(b,z), c))
        img = E.div(num,den)
        if E.pow(img,q+1)!=1:
            return False
        imgs.append(img)
    return len(set(imgs))==q+1

def direct_full_permutation_prime(q,b_int,a_int):
    E=get_field(q*q)
    a=E.const(a_int)
    b=E.const(b_int)
    c=E.div(a,b)
    imgs=set()
    for x in E.elements:
        y = E.add(
            E.add(E.pow(x,5), E.mul(a,E.pow(x,q+4))),
            E.add(E.mul(b,E.pow(x,4*q+1)), E.mul(c,E.pow(x,5*q)))
        )
        imgs.add(y)
    return len(imgs)==q*q

def allowed_a_ints(q,b):
    bad={b%q,(-b)%q}
    return [a for a in range(q) if a not in bad]

# ------------------------------------------------------------
# Main verification routines
# ------------------------------------------------------------

def field_set_fmt(F,S):
    if F.n==1:
        return sorted(list(S))
    return sorted(F.fmt(x) for x in S)

def check_q1_branch(Nmax=289):
    print('='*72)
    print('CHECK q ≡ 1 mod 4, q <=',Nmax)
    print('='*72)
    qs=[q for q in odd_prime_powers_upto(Nmax) if q%4==1]
    print('q values:',qs)
    mism=[]
    for q in qs:
        F=get_field(q)
        comp=trace_unit_good_b_q1(F)
        pred=theorem_unit_good_b_q1(F)
        cf=full_good_from_unit(q,comp)
        pf=full_good_from_unit(q,pred)
        ok=(comp==pred and cf==pf)
        print(f'q={q:3d} char={F.p:2d} gcd(5,q-1)={gcd(5,q-1)} unit_count={len(comp)} full_count={len(cf)} OK={ok}')
        if gcd(5,q-1)!=1 and len(comp)>0:
            print('   unit-circle solutions exist but full field killed by gcd:', field_set_fmt(F, comp))
        if q%5==0 and len(cf)>0:
            print('   characteristic 5 full b values:', field_set_fmt(F,cf))
        if not ok:
            print('   computed unit',field_set_fmt(F,comp))
            print('   predicted unit',field_set_fmt(F,pred))
            print('   computed full',field_set_fmt(F,cf))
            print('   predicted full',field_set_fmt(F,pf))
            mism.append(q)
    print('q1 mismatches:',mism)
    if mism: raise AssertionError(mism)
    return True

def check_q3_branch(Nmax=500, do_direct=True):
    print('='*72)
    print('CHECK q ≡ 3 mod 4, q <=',Nmax)
    print('='*72)
    qs=[q for q in odd_prime_powers_upto(Nmax) if q%4==3]
    print('q values:',qs)
    expected_unit={7:{2,3,4,5},11:{2,4,5,7,8},19:{2,4,5,7},23:{7,16}}
    expected_full={7:{2,3,4,5},19:{2,4,5,7},23:{7,16}}
    mism=[]
    direct_mism=[]
    for q in qs:
        F=get_field(q)
        zeros=zero_strict_b_values_q3(F)
        if F.n==1:
            zset=set(zeros)
            exp=expected_unit.get(q,set())
            ok=(zset==exp)
        else:
            zset=set(F.fmt(z) for z in zeros)
            exp=set()
            ok=(len(zeros)==0)
        print(f'q={q:3d} char={F.p:2d} deg={F.n} gcd(5,q-1)={gcd(5,q-1)} zero_strict_count={len(zeros)} OK={ok}')
        if zeros:
            print('   zero strict b values:', field_set_fmt(F,set(zeros)))
            print('   expected:', sorted(exp))
        if not ok:
            mism.append(q)
        if do_direct and F.n==1 and zeros:
            direct_unit=set(); direct_full=set()
            for b in sorted(zeros):
                all_mu=True; all_full=True; any_full=False
                for a in allowed_a_ints(q,b):
                    mu_ok=direct_mu_permutation_prime(q,b,a)
                    full_ok=direct_full_permutation_prime(q,b,a)
                    if not mu_ok: all_mu=False
                    if not full_ok: all_full=False
                    if full_ok: any_full=True
                if all_mu: direct_unit.add(b)
                if gcd(5,q-1)==1 and all_full: direct_full.add(b)
                full_behavior_ok = (all_full if gcd(5,q-1)==1 else (not any_full))
                print(f'      b={b}: all_mu={all_mu} all_full={all_full} any_full={any_full} full_behavior_ok={full_behavior_ok}')
                if not all_mu or not full_behavior_ok:
                    direct_mism.append((q,b))
            print('   direct unit good:', sorted(direct_unit),'expected:',sorted(expected_unit.get(q,set())))
            print('   direct full good:', sorted(direct_full),'expected:',sorted(expected_full.get(q,set())))
            if direct_unit != expected_unit.get(q,set()): direct_mism.append((q,'unit_set'))
            if direct_full != expected_full.get(q,set()): direct_mism.append((q,'full_set'))
    print('q3 strict mismatches:',mism)
    print('q3 direct mismatches:',direct_mism)
    if mism: raise AssertionError(mism)
    if direct_mism: raise AssertionError(direct_mism)
    return True

def count_report_q1(Nmax=289):
    print('='*72)
    print('COUNT REPORT q ≡ 1 mod 4 FULL-FIELD b VALUES')
    print('='*72)
    qs=[q for q in odd_prime_powers_upto(Nmax) if q%4==1]
    for q in qs:
        F=get_field(q)
        full=full_good_from_unit(q,theorem_unit_good_b_q1(F))
        if full:
            print(f'q={q:3d} char={F.p:2d} valid_b_count={len(full)} family_count_incl_a0={len(full)*(q-2)} genuine_quad_count={len(full)*(q-3)} b={field_set_fmt(F,full)}')

def small_q1_full_sanity(prime_bound=31):
    print('='*72)
    print('OPTIONAL SMALL PRIME q ≡ 1 mod 4 FULL BRUTE SANITY')
    print('='*72)
    mism=[]
    for q in primes_upto(prime_bound):
        if q%4!=1 or q==2: continue
        F=get_field(q)
        pred=full_good_from_unit(q,theorem_unit_good_b_q1(F))
        print('q=',q,'predicted full b=',sorted(pred))
        for b in sorted(pred):
            for a in allowed_a_ints(q,b):
                ok=direct_full_permutation_prime(q,b,a)
                if not ok:
                    mism.append((q,b,a))
                    print('   MISMATCH',q,b,a)
    print('small q1 full brute mismatches:',mism)
    if mism: raise AssertionError(mism)

def main():
    print('#'*72)
    print('# PURE PYTHON VERIFICATION: DEGREE-FIVE QUADRINOMIAL FAMILY')
    print('#'*72)
    check_q1_branch(289)
    check_q3_branch(500, do_direct=True)
    count_report_q1(289)
    # small_q1_full_sanity(31)
    print('#'*72)
    print('# ALL CHECKS PASSED')
    print('#'*72)
    print('Summary:')
    print('  q ≡ 1 mod 4 branch checked for all odd prime powers q <= 289.')
    print('  q ≡ 3 mod 4 branch checked for all odd prime powers q <= 500.')
    print('  Unit-circle and full-field conditions were separated.')
    print('  Full-field q ≡ 3 mod 4 sporadic survivors:')
    print('    q=7:  b=2,3,4,5')
    print('    q=19: b=2,4,5,7')
    print('    q=23: b=7,16')
    print('  q=11 unit-circle candidates are killed by gcd(5,q-1) != 1.')

if __name__=='__main__':
    main()

